Interference stabilization of autoionizing states in molecular $N_2$ studied by time- and angular-resolved photoelectron spectroscopy

An autoionizing resonance in molecular N$_2$ is excited by an ultrashort XUV pulse and probed by a subsequent weak IR pulse, which ionizes the contributing Rydberg states. Time- and angular-resolved photoelectron spectra recorded with a velocity map imaging spectrometer reveal two electronic contributions with different angular distributions. One of them has an exponential decay rate of $20\pm5$ fs, while the other one is shorter than 10 fs. This observation is interpreted as a manifestation of interference stabilization involving the two overlapping discrete Rydberg states. A formalism of interference stabilization for molecular ionization is developed and applied to describe the autoionizing resonance. The results of calculations reveal, that the effect of the interference stabilization is facilitated by rotationally-induced couplings of electronic states with different symmetry.

==> fig/plot_AMAP.py <==
import numpy as np
import matplotlib.pyplot as pl
from scipy.special import erf
from scipy.optimize import curve_fit

# print with errors 
def print_err(comm,v,dv):
  print comm 
  for i in range(0,len(v)):
    print v[i], '+-', dv[i], '(', dv[i]/v[i]*100, '%)'

# beta fit
def beta(x,A,b2):
  return A/4./np.pi*np.polynomial.legendre.legval(np.cos(x),[1,0,b2])

def expdec(t, tau, sig):
  k=1/tau
  sq2=np.sqrt(2)
  return 0.5*(erf(t/sig/sq2-sig*k/sq2)+1)*np.exp(-k*t)

def expdec2(tt,tau1,tau2,a11,a12,a21,a22):
  sig=15.4
#  tau1=14
#  tau2=6
  ltt=len(tt)
  t=tt[0:ltt/2]   
  sq2=np.sqrt(2)
  y1=a11*expdec(t,tau1,sig) + a12*expdec(t,tau2,sig)
  y2=a21*expdec(t,tau1,sig) + a22*expdec(t,tau2,sig)
  return np.hstack([y1, y2])

(RMAP,tR,ER)=np.load('RMAP.npy')
AMAP=np.load('AMAP.npy')
tA=np.linspace(49,1,49)*5.-75.
ang=np.arange(0,50)*2*np.pi/50.-np.pi

AMAP=AMAP[23:38,:]
tA=tA[23:38]

lent=len(tA)
It=np.zeros(lent)

nAMAP=np.zeros(np.shape(AMAP))
for t in range(0,np.shape(AMAP)[0]):
  It[t]=np.sum(AMAP[t,0:4])/4.
  nAMAP[t,:]=AMAP[t,:]/It[t]

# data= u*diag(s)*v
(u,s,v)=np.linalg.svd(nAMAP)

#pAMAP=s[0]*np.outer(u[:,0],v[0])+\
#      s[1]*np.outer(u[:,1],v[1])
#      s[2]*np.outer(u[:,2],v[2])
pAMAP=np.dot(np.dot(u[:,0:2],np.diag(s[0:2])),v[0:2])

# fit the model to time profiles
ttA=np.hstack([tA, tA])
II=np.hstack([It*s[0]*u[:,0], It*s[1]*u[:,1]])
t0=-1.6#-2.4
tau1=15.
tau2=6.
p0=[tau1,tau2,-2e-3,0,0,2e-2]
pp=curve_fit(expdec2, ttA-t0, II, p0)
print pp[1]/np.sqrt(np.outer(np.diagonal(pp[1]),np.diagonal(pp[1])))
print_err("Time fits", pp[0], np.sqrt(np.diag(pp[1])))

# decay-associated spectra
A=np.array([pp[0][2:4],pp[0][4:6]])
print A
fit_u=np.dot(A,np.vstack([expdec(tA-t0,pp[0][0],15.4),expdec(tA-t0,pp[0][1],15.4)]))
true_u=np.dot(np.dot(u[:,0:2],np.diag(s[0:2])),np.transpose(A))
true_v=np.dot(np.transpose(np.linalg.inv(A)),v[0:2])

# fit beta 
p0=[10., 1.6]
pbeta1=curve_fit(beta, ang, true_v[0], p0)
print_err("Component 1", pbeta1[0], np.sqrt(np.diag(pbeta1[1])))

p0=[10., 0.1]
pbeta2=curve_fit(beta, ang, true_v[1], p0)
print_err("Component 2", pbeta2[0], np.sqrt(np.diag(pbeta2[1])))

# plotting
pl.close('all')

pl.figure(1001)
RMAP=np.array(RMAP)/np.max(np.abs(RMAP))*1.1
pl.pcolormesh(ER,tR,RMAP,cmap='jet',vmin=-1,vmax=1)
pl.colorbar()
pl.xlim([0,4.5])
pl.ylim([-80,80])
pl.close()

pl.figure(2001)
#AMAP=np.array(AMAP)/np.max(np.abs(AMAP))*1.1
pl.pcolormesh(ang,tA,AMAP*500,cmap='jet',vmin=-1,vmax=1)
pl.colorbar()
#pl.xlim([0,4.5])
pl.ylim([-80,80])

pl.figure(2002)
#nAMAP=np.array(nAMAP)/np.max(np.abs(nAMAP))*1.1
pl.pcolormesh(ang/np.pi,tA,nAMAP,cmap='jet',vmin=-1,vmax=1)
pl.colorbar()
#pl.xlim([0,4.5])
pl.ylim([-15,55])

pl.figure(3001)
pl.plot(s,'o-')

# time profiles
pl.figure(3002)
#pl.plot(tA,It*u[:,0],'o-')
#pl.plot(tA,It*u[:,1],'o-')
pl.plot(ttA,II, 'o-')
pl.plot(ttA,expdec2(ttA-t0,*pp[0]))
pl.plot(tA,fit_u[0])
pl.plot(tA,fit_u[1])

pl.figure(3003)
pl.plot(ang,s[0]*v[0],'o-')
pl.plot(ang,s[1]*v[1],'o-')
#pl.plot(ang,v[2],'o-')
#pl.plot(ang,(s[1]*v[1]+s[2]*v[2])/(s[1]+s[2]),'o-')
#pl.plot(ang,AMAP[10,:])
#pl.plot(ang,pAMAP[10,:])

#pl.figure(3004)
#pl.plot(tA,np.sum(nAMAP,1),'-o')
#pl.plot(tA,np.sum(pAMAP,1),'-o')
#pl.plot(tA,np.sum(nAMAP-pAMAP,1),'-o')

pl.figure(3005)
pl.pcolormesh(ang/np.pi,tA,pAMAP,cmap='jet',vmin=-1,vmax=1)
pl.colorbar()
pl.ylim([-15,55])

pl.figure(3006)
pl.pcolormesh(ang,tA,np.dot(true_u,true_v),cmap='jet',vmin=-1,vmax=1)
pl.colorbar()
pl.ylim([-80,80])

pl.figure(3007)
pl.plot(tA,It*true_u[:,0])
pl.plot(tA,It*true_u[:,1])

pl.figure(3008)
sc=np.max(true_v[0])
pl.plot(ang/np.pi,true_v[0]/sc,'b-o')
pl.plot(ang/np.pi,true_v[1]/sc,'g-s')
pl.plot(ang/np.pi, beta(ang, *pbeta1[0])/sc, 'b-', lw=3)
pl.plot(ang/np.pi, beta(ang, *pbeta2[0])/sc, 'g-', lw=3)
pl.xticks([-1,-0.5,0,0.5,1], ['-$\pi$', '-$\pi/2$', '0', '$\pi/2$', '$\pi$'])
pl.gca().tick_params('y',labelsize=18)
pl.gca().tick_params('x',labelsize=20)
pl.xlabel('Angle (rad)',fontsize=22)
pl.ylabel('Relative intensity',fontsize=22)
pl.tight_layout()

pl.show()

